Heddle: A Distributed Orchestration System for Agentic RL Rollout

Agentic Reinforcement Learning (RL) enables LLMs to solve complex tasks by alternating between a data-collection rollout phase and a policy training phase. During rollout, the agent generates trajectories, i.e., multi-step interactions between LLMs and external tools. Yet, frequent tool calls induce long-tailed trajectory generation that bottlenecks rollouts. This stems from step-centric designs that ignore trajectory context, triggering three system problems for long-tail trajectory generation: queueing delays, interference overhead, and inflated per-token time. We propose Heddle, a trajectory-centric system to optimize the when, where, and how of agentic rollout execution. Heddle integrates three core mechanisms: trajectory-level scheduling using runtime prediction and progressive priority to minimize cumulative queueing; trajectory-aware placement via presorted dynamic programming and opportunistic migration during idle tool call intervals to minimize interference; and trajectory-adaptive resource manager that dynamically tunes model parallelism to accelerate the per-token time of long-tail trajectories while maintaining high throughput for short trajectories. Evaluations across diverse agentic RL workloads demonstrate that Heddle effectively neutralizes the long-tail bottleneck, achieving up to 2.5$\times$ higher end-to-end rollout throughput compared to state-of-the-art baselines.

==> tmp.py <==
from pptx import Presentation
from pptx.util import Inches, Pt

def create_presentation():
    prs = Presentation()
    
    # Slide 1: Title
    title_slide_layout = prs.slide_layouts[0]
    slide = prs.slides.add_slide(title_slide_layout)
    title = slide.shapes.title
    subtitle = slide.placeholders[1]
    title.text = "Presorted Dynamic Programming for Agentic Flow Placement"
    subtitle.text = "System Design & Algorithm\nGenerated via Python"

    # Slide 2: Premises & Constraints
    bullet_slide_layout = prs.slide_layouts[1]
    slide = prs.slides.add_slide(bullet_slide_layout)
    shapes = slide.shapes
    title_shape = shapes.title
    body_shape = shapes.placeholders[1]
    title_shape.text = "Premises & Model Simplifications"
    tf = body_shape.text_frame
    tf.text = "Flow lengths are known a priori (deviations handled via flow migration)."
    p = tf.add_paragraph()
    p.text = "The cluster consists of homogeneous workers with identical resource configurations."
    p = tf.add_paragraph()
    p.text = "The interference factor is a monotonically increasing function determined exclusively by the flow group size."

    # Slide 3: Insight - Presorting (Lemma 1)
    slide = prs.slides.add_slide(bullet_slide_layout)
    shapes = slide.shapes
    title_shape = shapes.title
    body_shape = shapes.placeholders[1]
    title_shape.text = "Insight: Lemma 1 & Presorting"
    tf = body_shape.text_frame
    tf.text = "Lemma 1: For a set of agentic flows sorted by descending length, there exists an optimal partitioning strategy where each group is a contiguous subsequence."
    p = tf.add_paragraph()
    p.text = "Proof Intuition: Swapping shorter flows with longer ones across groups does not increase the global makespan."
    p = tf.add_paragraph()
    p.text = "Result: By presorting flows by descending length, we reduce the search space and can optimize partitioning subject to a contiguousness constraint."

    # Slide 4: Dynamic Programming Model
    slide = prs.slides.add_slide(bullet_slide_layout)
    shapes = slide.shapes
    title_shape = shapes.title
    body_shape = shapes.placeholders[1]
    title_shape.text = "Dynamic Programming Formulation"
    tf = body_shape.text_frame
    tf.text = "State Definition: dp[i][j] represents the optimal makespan when partitioning the first i flows across j workers."
    p = tf.add_paragraph()
    p.text = "State Transition:"
    p = tf.add_paragraph()
    p.text = "Iterates through feasible split positions (k)."
    p.level = 1
    p = tf.add_paragraph()
    p.text = "Balances previous workers' time vs. current group's time."
    p.level = 1
    p = tf.add_paragraph()
    p.text = "Complexity: O(n^2 m), significantly reduced from O(Comb(n-1, m-1))."

    # Slide 5: Interference Factor & Architecture
    slide = prs.slides.add_slide(bullet_slide_layout)
    shapes = slide.shapes
    title_shape = shapes.title
    body_shape = shapes.placeholders[1]
    title_shape.text = "Interference Factor & System Architecture"
    tf = body_shape.text_frame
    tf.text = "Interference Factor F(g): Derived via a profiler-based simulation (captures batch-dependent interference and queuing delays)."
    p = tf.add_paragraph()
    p.text = "Agentic Flow Router:"
    p = tf.add_paragraph()
    p.text = "Lightweight, Rust-based implementation."
    p.level = 1
    p = tf.add_paragraph()
    p.text = "Maintains flow metadata (placement, predicted lengths, rank)."
    p.level = 1
    p = tf.add_paragraph()
    p.text = "Enforces placement decisions and orchestrates dispatch to LLM rollout workers."
    p.level = 1

    prs.save('Placement_Algorithm_Presentation.pptx')
    print("Presentation saved as 'Placement_Algorithm_Presentation.pptx'")

if __name__ == '__main__':
    create_presentation()
